Holographic stress tensor at finite coupling

We calculate one, two and three point functions of the holographic stress tensor for any bulk Lagrangian of the form ${\mathcal{L}}(g^{ab}, R_{abcd}, \nabla_e R_{abcd})$. Using the first law of entanglement, a simple method has recently been proposed to compute the holographic stress tensor arising from a higher derivative gravity dual. The stress tensor is proportional to a dimension dependent factor which depends on the higher derivative couplings. In this paper, we identify this proportionality constant with a B-type trace anomaly in even dimensions for any bulk Lagrangian of the above form. This in turn relates to ${\mathcal{C}}_T$, the coefficient appearing in the two point function of stress tensors. We use a background field method to compute the two and three point function of stress tensors for any bulk Lagrangian of the above form in arbitrary dimensions. As an application we consider general situations where $\eta/s$ for holographic plasmas is less than the KSS bound.

==> threeptcollatedwithwnabla.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     25757,        788]
NotebookOptionsPosition[     24741,        751]
NotebookOutlinePosition[     25085,        766]
CellTagsIndexPosition[     25042,        763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"expd", ":=", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"c1", "+", 
      RowBox[{"2", " ", "c6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"WW", "[", 
     RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
     "]"}]}], "-", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "c6"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Lambda]8"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]71"}], "-", 
            RowBox[{"3", " ", "\[Lambda]81"}]}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]7"}], "-", 
            RowBox[{"3", " ", "\[Lambda]8"}], "+", 
            RowBox[{"4", " ", "\[Lambda]81"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["WW", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
     "]"}]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Lambda]7"}], "+", "\[Lambda]8", "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]71"}], "+", "\[Lambda]81"}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}], "+", 
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}], "+", 
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "c6"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "\[Lambda]7"}], "+", 
         RowBox[{"12", " ", "\[Lambda]8"}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", "\[Lambda]71"}], "+", "\[Lambda]8", "-", 
            RowBox[{"12", " ", "\[Lambda]81"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]71"}], "-", "\[Lambda]81"}], 
           ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}], "+", 
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Lambda]7"}], "+", "\[Lambda]8", "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]71"}], "+", "\[Lambda]81"}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}], "+", 
      RowBox[{
       SuperscriptBox["WW", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Lambda]7"}], "+", 
      RowBox[{"2", " ", "d", " ", "\[Lambda]71"}], "-", "\[Lambda]8", "-", 
      RowBox[{"d", " ", "\[Lambda]81"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["WW", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"T2", ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n1", "2"], "+", " ", 
       SuperscriptBox["n2", "2"]}], ")"}], "/", "2"}]}], ")"}]}], "\n", 
 RowBox[{"T4", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"n1", "^", "2"}], " ", 
     RowBox[{"n2", "^", "2"}]}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], ")"}]}], "\n", 
 RowBox[{"t4", ":=", 
  RowBox[{
   RowBox[{"12", " ", "d", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "^", "2"}], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"d", "+", "2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", " ", 
        RowBox[{"\[Lambda]7", "+", 
         RowBox[{"d", " ", "\[Lambda]71"}]}], ")"}]}], "-", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]8", "+", 
        RowBox[{"d", " ", "\[Lambda]81"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{"0", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "j2", " ", "\[Lambda]71"}], "+", 
      RowBox[{"j2", " ", "\[Lambda]81"}]}], ")"}]}]}]}], "\n", 
 RowBox[{"t2", ":=", 
  RowBox[{
   RowBox[{"2", " ", "d", 
    RowBox[{"(", 
     RowBox[{"d", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "c6"}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "d"}], "+", "4"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Lambda]7", "+", 
         RowBox[{"d", " ", "\[Lambda]71"}]}], ")"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", "d"}], "+", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]8", "+", 
         RowBox[{"d", " ", "\[Lambda]81"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"0", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"+", "k1"}], " ", "\[Lambda]71"}], "+", 
      RowBox[{"k2", " ", "\[Lambda]81"}]}], ")"}]}]}]}], "\n", 
 RowBox[{"cc", ":=", 
  RowBox[{
   RowBox[{"2", " ", "c1"}], "+", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"d", "-", "2"}], ")"}], "c6"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"(*", " ", 
  RowBox[{"j2", ":=", 
   RowBox[{
    RowBox[{"-", "12"}], "d", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "^", "2"}], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"d", "+", "2"}], ")"}], "d", 
    "\[IndentingNewLine]"}]}]}]}], "Input",
 CellChangeTimes->{{3.609736700776224*^9, 3.609736701957292*^9}, {
  3.609736744184707*^9, 3.609736744560729*^9}, {3.609736903927844*^9, 
  3.6097369395438814`*^9}, {3.6097370873753366`*^9, 3.609737090195498*^9}, {
  3.609737179636614*^9, 3.609737213651559*^9}, {3.609737560656407*^9, 
  3.6097375871189203`*^9}, {3.6097377063597403`*^9, 3.6097377101429567`*^9}, {
  3.6097377509092884`*^9, 3.6097378497759438`*^9}, {3.6097378849179535`*^9, 
  3.609737887013073*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "7"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "y5_", ",", "r_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n6"}], ")"}], "^", "6"}]}], "  ", 
   RowBox[{
    RowBox[{"r", "^", "7"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y1", "-", "Y1"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y2", "-", "Y2"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y3", "-", "Y3"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y4", "-", "Y4"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y5", "-", "Y5"}], ")"}], "^", "2"}]}], ")"}], "^", "6"}], 
     ")"}]}]}]}], "\n", 
 RowBox[{"Y1", ":=", " ", 
  RowBox[{"n1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n6"}], ")"}]}]}], "\n", 
 RowBox[{"Y2", ":=", " ", 
  RowBox[{"n2", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y3", ":=", " ", 
  RowBox[{"n3", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y4", ":=", 
  RowBox[{"n4", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y5", ":=", 
  RowBox[{"n5", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n6"}], ")"}]}]}], "\n", 
 RowBox[{"n6", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{"n1", "^", "2"}], "-", 
    RowBox[{"n2", "^", "2"}], "-", 
    RowBox[{"n3", "^", "2"}], "-", 
    RowBox[{"n4", "^", "2"}], "-", 
    RowBox[{"n5", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"comp", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cc", " ", "+", 
     RowBox[{"t2", " ", "T2"}], "+", 
     RowBox[{"t4", " ", "T4"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", "\[Rule]", "0"}], ",", 
     RowBox[{"y2", "\[Rule]", "0"}], ",", 
     RowBox[{"y3", "\[Rule]", "0"}], ",", 
     RowBox[{"y4", "\[Rule]", "0"}], ",", 
     RowBox[{"y5", "\[Rule]", "0"}], ",", 
     RowBox[{"r", "\[Rule]", "1"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}], ",", 
     RowBox[{"n4", "\[Rule]", "0"}], ",", 
     RowBox[{"n5", "\[Rule]", "0"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6089473701370044`*^9, 3.608947375033284*^9}, {
  3.6097369844474497`*^9, 3.6097369951680627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
    RowBox[{"expd", "/", 
     RowBox[{"WW", "[", 
      RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
      "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}], ",", 
      RowBox[{"n3", "\[Rule]", "0"}], ",", 
      RowBox[{"n4", "\[Rule]", "0"}], ",", 
      RowBox[{"n5", "\[Rule]", "0"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6089419412784915`*^9, 3.608941987974162*^9}, {
   3.6089459607013893`*^9, 3.6089459880219517`*^9}, {3.608946023741995*^9, 
   3.6089460243100276`*^9}, {3.608946485782422*^9, 3.6089464868404827`*^9}, 
   3.608946920614293*^9, 3.608947390502169*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "-", "ee"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6089419951815743`*^9, 3.6089420067742376`*^9}, {
  3.6089423204291773`*^9, 3.6089423214602365`*^9}, {3.6089470504167175`*^9, 
  3.608947070197849*^9}, {3.608947113005297*^9, 3.6089471135173264`*^9}, {
  3.6089471969811*^9, 3.6089471993752375`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.609736954000708*^9, 3.609736999899333*^9, 3.6097370981089506`*^9, {
   3.609737199373742*^9, 3.6097372215920134`*^9}, 3.609737614271473*^9, 
   3.609737858249428*^9, 3.6097378933604364`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "y5_", ",", "r_"}],
    "]"}], ":=", 
  RowBox[{"WW", "[", 
   RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "r"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"32", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n5"}], ")"}], "^", "5"}]}], "  ", 
   RowBox[{
    RowBox[{"r", "^", "6"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y1", "-", "Y1"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y2", "-", "Y2"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y3", "-", "Y3"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y4", "-", "Y4"}], ")"}], "^", "2"}]}], ")"}], "^", "5"}], 
     ")"}]}]}]}], "\n", 
 RowBox[{"Y1", ":=", " ", 
  RowBox[{"n1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n5"}], ")"}]}]}], "\n", 
 RowBox[{"Y2", ":=", " ", 
  RowBox[{"n2", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n5"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y3", ":=", " ", 
  RowBox[{"n3", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n5"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y4", ":=", 
  RowBox[{"n4", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n5"}], ")"}]}]}], "\n", 
 RowBox[{"n5", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{"n1", "^", "2"}], "-", 
    RowBox[{"n2", "^", "2"}], "-", 
    RowBox[{"n3", "^", "2"}], "-", 
    RowBox[{"n4", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"comp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cc", " ", "+", 
      RowBox[{"t2", " ", "T2"}], "+", 
      RowBox[{"t4", " ", "T4"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}], ",", 
      RowBox[{"n3", "\[Rule]", "0"}], ",", 
      RowBox[{"n4", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6089466357269983`*^9, 3.608946637181082*^9}, {
  3.608947409560259*^9, 3.6089474433211904`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
    RowBox[{"expd", "/", 
     RowBox[{"WW", "[", 
      RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "r"}], 
      "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}], ",", 
      RowBox[{"n3", "\[Rule]", "0"}], ",", 
      RowBox[{"n4", "\[Rule]", "0"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6089419412784915`*^9, 3.608941987974162*^9}, {
   3.6089459607013893`*^9, 3.6089459880219517`*^9}, {3.608946023741995*^9, 
   3.6089460243100276`*^9}, {3.608946485782422*^9, 3.6089464868404827`*^9}, 
   3.608946920614293*^9, 3.608947390502169*^9, {3.608947461094207*^9, 
   3.608947461814248*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "-", "ee"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6089474632443295`*^9, 3.6089474658134766`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6097374866481733`*^9, 3.6097379128055487`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "y5_", ",", "r_"}],
    "]"}], ":=", 
  RowBox[{"WW", "[", 
   RowBox[{"y1", ",", "y2", ",", "y3", ",", "r"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"16", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n4"}], ")"}], "^", "4"}]}], "  ", 
   RowBox[{
    RowBox[{"r", "^", "5"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y1", "-", "Y1"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y2", "-", "Y2"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y3", "-", "Y3"}], ")"}], "^", "2"}]}], ")"}], "^", "4"}], 
     ")"}]}]}]}], "\n", 
 RowBox[{"Y1", ":=", " ", 
  RowBox[{"n1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n4"}], ")"}]}]}], "\n", 
 RowBox[{"Y2", ":=", " ", 
  RowBox[{"n2", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n4"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Y3", ":=", " ", 
  RowBox[{"n3", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n4"}], ")"}]}]}], "\n", 
 RowBox[{"n4", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{"n1", "^", "2"}], "-", 
    RowBox[{"n2", "^", "2"}], "-", 
    RowBox[{"n3", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"comp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cc", " ", "+", 
      RowBox[{"t2", " ", "T2"}], "+", 
      RowBox[{"t4", " ", "T4"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}], ",", 
      RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6089466357269983`*^9, 3.608946637181082*^9}, {
  3.608947409560259*^9, 3.6089474433211904`*^9}, {3.6089474753860245`*^9, 
  3.6089475379306016`*^9}, {3.6089476067935405`*^9, 3.6089476074575787`*^9}, {
  3.6089476384783525`*^9, 3.6089476751764517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
    RowBox[{"expd", "/", 
     RowBox[{"WW", "[", 
      RowBox[{"y1", ",", "y2", ",", "y3", ",", "r"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}], ",", 
      RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6089419412784915`*^9, 3.608941987974162*^9}, {
   3.6089459607013893`*^9, 3.6089459880219517`*^9}, {3.608946023741995*^9, 
   3.6089460243100276`*^9}, {3.608946485782422*^9, 3.6089464868404827`*^9}, 
   3.608946920614293*^9, 3.608947390502169*^9, {3.608947461094207*^9, 
   3.608947461814248*^9}, {3.6089475220866957`*^9, 3.608947522749733*^9}, {
   3.6089475834782066`*^9, 3.6089475843582573`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "-", "ee"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6089474632443295`*^9, 3.6089474658134766`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6097379504437013`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "y5_", ",", "r_"}],
    "]"}], ":=", 
  RowBox[{"WW", "[", 
   RowBox[{"y1", ",", "y2", ",", "r"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"8", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n4"}], ")"}], "^", "3"}]}], "  ", 
   RowBox[{
    RowBox[{"r", "^", "4"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y1", "-", "Y1"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y2", "-", "Y2"}], ")"}], "^", "2"}]}], ")"}], "^", "3"}], 
     ")"}]}]}]}], "\n", 
 RowBox[{"Y1", ":=", " ", 
  RowBox[{"n1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n3"}], ")"}]}]}], "\n", 
 RowBox[{"Y2", ":=", " ", 
  RowBox[{"n2", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n3"}], ")"}]}]}], "\n", 
 RowBox[{"n3", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{"n1", "^", "2"}], "-", 
    RowBox[{"n2", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"comp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cc", " ", "+", 
      RowBox[{"t2", " ", "T2"}], "+", 
      RowBox[{"t4", " ", "T4"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}]}], "}"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6089466357269983`*^9, 3.608946637181082*^9}, {
  3.608947409560259*^9, 3.6089474433211904`*^9}, {3.6089474753860245`*^9, 
  3.6089475379306016`*^9}, {3.6089476067935405`*^9, 3.6089476074575787`*^9}, {
  3.6089476384783525`*^9, 3.608947726120365*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
    RowBox[{"expd", "/", 
     RowBox[{"WW", "[", 
      RowBox[{"y1", ",", "y2", ",", "r"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "\[Rule]", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}], ",", 
      RowBox[{"y3", "\[Rule]", "0"}], ",", 
      RowBox[{"y4", "\[Rule]", "0"}], ",", 
      RowBox[{"y5", "\[Rule]", "0"}], ",", 
      RowBox[{"r", "\[Rule]", "1"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6089419412784915`*^9, 3.608941987974162*^9}, {
   3.6089459607013893`*^9, 3.6089459880219517`*^9}, {3.608946023741995*^9, 
   3.6089460243100276`*^9}, {3.608946485782422*^9, 3.6089464868404827`*^9}, 
   3.608946920614293*^9, 3.608947390502169*^9, {3.608947461094207*^9, 
   3.608947461814248*^9}, {3.6089475220866957`*^9, 3.608947522749733*^9}, {
   3.6089475834782066`*^9, 3.6089475843582573`*^9}, {3.6089477298705797`*^9, 
   3.608947738734087*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "-", "ee"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6089474632443295`*^9, 3.6089474658134766`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.609737955478989*^9}]
}, Open  ]]
},
WindowSize->{1904, 945},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 9123, 279, 242, "Input"],
Cell[9683, 301, 2712, 84, 192, "Input"],
Cell[12398, 387, 928, 22, 31, "Input"],
Cell[CellGroupData[{
Cell[13351, 413, 355, 6, 31, "Input"],
Cell[13709, 421, 243, 4, 31, "Output"]
}, Open  ]],
Cell[13967, 428, 2589, 79, 192, "Input"],
Cell[16559, 509, 934, 22, 31, "Input"],
Cell[CellGroupData[{
Cell[17518, 535, 154, 3, 31, "Input"],
Cell[17675, 540, 96, 1, 31, "Output"]
}, Open  ]],
Cell[17786, 544, 2414, 72, 172, "Input"],
Cell[20203, 618, 963, 21, 31, "Input"],
Cell[CellGroupData[{
Cell[21191, 643, 154, 3, 31, "Input"],
Cell[21348, 648, 72, 1, 31, "Output"]
}, Open  ]],
Cell[21435, 652, 2075, 63, 152, "Input"],
Cell[23513, 717, 960, 21, 31, "Input"],
Cell[CellGroupData[{
Cell[24498, 742, 154, 3, 31, "Input"],
Cell[24655, 747, 70, 1, 63, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> two_pt_function.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    112600,       3177]
NotebookOptionsPosition[    106313,       2992]
NotebookOutlinePosition[    106719,       3009]
CellTagsIndexPosition[    106676,       3006]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Calculation", " ", "of", " ", "the", " ", "two", " ", "point", " ", 
   "functions"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110406399475718`*^9, 3.6110406493991127`*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.607760640049897*^9, 3.6077606409419484`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Metric", ".", " ", "we"}], " ", "are", " ", "using", " ", "the", 
   " ", "background", " ", 
   SubscriptBox["AdS", 
    RowBox[{"d", "+", "1"}]], " ", "with", " ", "fluctuation", " ", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox["L", "2"]], 
   SubscriptBox["h", "xy"], 
   RowBox[{"(", 
    RowBox[{"r", ",", "z"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110406538293657`*^9, 3.611040658535635*^9}, {
  3.611040760918491*^9, 3.6110408034159217`*^9}}],

Cell[BoxData[
 RowBox[{"ds2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], "/", 
     RowBox[{"L", "^", "2"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"dt", "^", "2"}]}], "+", 
      RowBox[{"dx", "^", "2"}], "+", 
      RowBox[{"dy", "^", "2"}], "+", 
      RowBox[{"dz", "^", "2"}], "+", 
      RowBox[{"dw", "^", "2"}], "+", 
      RowBox[{"dv", "^", "2"}], "+", 
      RowBox[{"dv1", "^", "2"}], "+", 
      RowBox[{"dv2", "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "^", "2"}], "/", 
     RowBox[{"r", "^", "2"}]}], "  ", 
    RowBox[{"dr", "^", "2"}], " ", 
    RowBox[{"1", "/", "f0"}]}], " ", "+", " ", 
   RowBox[{"\[Epsilon]", " ", "2", " ", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "/", 
     RowBox[{"L", "^", "2"}]}], 
    RowBox[{"hxy", "[", 
     RowBox[{"r", ",", "z"}], "]"}], "dx", " ", "dy"}]}]}]], "Input",
 CellChangeTimes->{{3.450615711526454*^9, 3.450615804105764*^9}, {
   3.450698341973751*^9, 3.4506985004686785`*^9}, {3.450698552357643*^9, 
   3.4506985531232433`*^9}, 3.4506988009434385`*^9, {3.450699389562527*^9, 
   3.4506993990151076`*^9}, {3.4528533990618253`*^9, 3.452853437060609*^9}, {
   3.4528536723030815`*^9, 3.4528536817246547`*^9}, {3.4528537407852645`*^9, 
   3.4528538435163517`*^9}, {3.452853874640356*^9, 3.4528539450599775`*^9}, 
   3.452854420154149*^9, {3.4528567981717997`*^9, 3.4528567987030334`*^9}, {
   3.4528568307645073`*^9, 3.452856832326957*^9}, {3.452857924916993*^9, 
   3.4528579265263166`*^9}, {3.4528579945866385`*^9, 
   3.4528579958522234`*^9}, {3.4528583502315073`*^9, 
   3.4528583675747023`*^9}, {3.4528586925643024`*^9, 
   3.4528586952517166`*^9}, {3.4528596038476405`*^9, 
   3.4528596099411955`*^9}, {3.4528890090076838`*^9, 3.45288901555435*^9}, {
   3.4528890700838547`*^9, 3.4528890711306963`*^9}, {3.452939940312215*^9, 
   3.45293995064001*^9}, {3.452955061265829*^9, 3.4529550653125744`*^9}, {
   3.452957080263719*^9, 3.4529570804355884`*^9}, {3.452966754391637*^9, 
   3.452966754516633*^9}, {3.4657439396605864`*^9, 3.46574394162926*^9}, {
   3.465744003017528*^9, 3.4657440594372363`*^9}, {3.4657441288876944`*^9, 
   3.4657441325906773`*^9}, {3.465744242883317*^9, 3.4657442430708094`*^9}, {
   3.4657444113768463`*^9, 3.4657444130017843`*^9}, {3.4658188266441903`*^9, 
   3.4658188328627014`*^9}, {3.4658194430892677`*^9, 
   3.4658194530888844`*^9}, {3.465819493134221*^9, 3.465819512930336*^9}, {
   3.466042781328125*^9, 3.4660427911875*^9}, {3.46608081765625*^9, 
   3.466080820890625*^9}, {3.6076683973949194`*^9, 3.607668416554015*^9}, {
   3.607671033343687*^9, 3.607671035789827*^9}, {3.607671869785529*^9, 
   3.6076718759278803`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Better", " ", "to", " ", "specify", " ", "at", " ", "the", " ", "end", 
    " ", 
    RowBox[{"f", "[", "r_", "]"}]}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"r0", "^", "4"}], "/", 
     RowBox[{"r", "^", "4"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.4528534414979672`*^9, 3.4528534490133514`*^9}, {
  3.4528569260270834`*^9, 3.4528569313706627`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{"y", ":=", 
  RowBox[{"{", 
   RowBox[{
   "dr", ",", "dt", ",", " ", "dx", ",", " ", "dy", ",", " ", "dz", ",", "dw",
     ",", "dv", ",", "dv1", ",", "dv2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4506158972944565`*^9, 3.450615904903929*^9}, {
  3.450616064389393*^9, 3.450616067686289*^9}, {3.4506985049685345`*^9, 
  3.4506985187024703`*^9}, {3.4528534512945285`*^9, 3.4528534597317586`*^9}, {
  3.4528568354674816`*^9, 3.452856836983058*^9}, {3.4657440689837446`*^9, 
  3.4657440690774913`*^9}, {3.46608082665625*^9, 3.466080827203125*^9}, {
  3.6076684237204247`*^9, 3.607668427553644*^9}, {3.6076718836733227`*^9, 
  3.6076718884175944`*^9}, {3.607760378296926*^9, 3.6077603826081724`*^9}, {
  3.6077649848404055`*^9, 3.607764993184882*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pm", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cc", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"cc", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"cc", ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"ds2", ",", 
               RowBox[{"y", "[", 
                RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"y", "[", 
              RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], ";", 
     RowBox[{"pm", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"pm", ",", "cc"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.450615906060194*^9, 3.4506159206072226`*^9}, {
   3.4506159569355803`*^9, 3.4506160423736267`*^9}, {3.4506985242335434`*^9, 
   3.450698526327226*^9}, {3.452853462794161*^9, 3.4528534774655657`*^9}, {
   3.6076684330499587`*^9, 3.6076684355140996`*^9}, {3.607671892521829*^9, 
   3.6076718949459677`*^9}, {3.607760404873446*^9, 3.6077604086336613`*^9}, {
   3.6077606491834197`*^9, 3.6077606524716077`*^9}, 3.6077650094968157`*^9, {
   3.607765079136799*^9, 3.607765089600397*^9}, {3.6077654399024334`*^9, 
   3.607765443101616*^9}, {3.6077836186782*^9, 3.607783624205516*^9}, {
   3.607831699899288*^9, 3.6078317020584116`*^9}, {3.6078366520955377`*^9, 
   3.6078366546796856`*^9}, {3.6078417741475024`*^9, 
   3.6078417785317535`*^9}, {3.607842477022704*^9, 3.607842479790863*^9}, {
   3.607842571166089*^9, 3.6078425735332246`*^9}, {3.6078429184839544`*^9, 
   3.6078429212191114`*^9}, {3.6078429798514643`*^9, 3.607842982291604*^9}, {
   3.6078431500582*^9, 3.6078431528973627`*^9}, {3.6078502800720134`*^9, 
   3.607850306902548*^9}, {3.607850588549657*^9, 3.6078505910207987`*^9}, {
   3.609818086916171*^9, 3.6098180901003532`*^9}, {3.6098198857690597`*^9, 
   3.609819888385209*^9}, {3.609820190599495*^9, 3.6098201932456465`*^9}, {
   3.60982110420175*^9, 3.60982110839999*^9}, {3.6098245259604635`*^9, 
   3.609824528632616*^9}, {3.6098254568897095`*^9, 3.6098254604339123`*^9}, {
   3.6098256950643325`*^9, 3.6098256982235126`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "coord", ",", " ", "metric", ",", "inversemetric", ",", " ", "affine", ",", 
   " ", "riemann", ",", " ", "ricci", ",", " ", "scalar", ",", " ", 
   "einstein", ",", "r", ",", "\[Theta]", ",", "\[Phi]", ",", "t"}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Clear", "[", "y", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{
   "r", ",", "t", ",", "x", ",", "y", ",", "z", ",", "w", ",", "v", ",", "v1",
     ",", "v2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4420726115650616`*^9, 3.442072619267989*^9}, {
  3.442072888214229*^9, 3.442072890448547*^9}, {3.4420756075039883`*^9, 
  3.442075608535212*^9}, {3.451731719334801*^9, 3.451731724741017*^9}, {
  3.451732513579718*^9, 3.451732517407819*^9}, {3.4528575135239077`*^9, 
  3.4528575187112417`*^9}, {3.465744075780359*^9, 3.4657440758428564`*^9}, {
  3.466080834765625*^9, 3.466080837078125*^9}, {3.607668442448496*^9, 
  3.607668443488556*^9}, {3.607671901784359*^9, 3.6076719050955486`*^9}, {
  3.6077603873764453`*^9, 3.607760390287612*^9}}],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{
   "r", ",", "t", ",", "x", ",", "y", ",", "z", ",", "w", ",", "v", ",", 
    "v1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.607765454788285*^9, 3.6077654553403163`*^9}, {
  3.607783639476389*^9, 3.6077836404924474`*^9}, {3.6078506007313538`*^9, 
  3.607850601731411*^9}}],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{"r", ",", "t", ",", "x", ",", "y", ",", "z", ",", "w", ",", "v"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.6078425834207897`*^9, 3.607842583739808*^9}}],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{"r", ",", "t", ",", "x", ",", "y", ",", "z", ",", "w"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{3.607765105647315*^9}],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{"r", ",", "t", ",", "x", ",", "y"}], "}"}]}]], "Input",
 CellChangeTimes->{3.6077604231204896`*^9}],

Cell[BoxData[
 RowBox[{"coord", ":=", 
  RowBox[{"{", 
   RowBox[{"r", ",", "t", ",", "x", ",", "y", ",", "z"}], "}"}]}]], "Input",
 CellChangeTimes->{3.607760661462122*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQzbEg8LfN0peOp+TLwfQu1gO3RR6+cvzAfhpMT4hP
6RED0lLuOWD6RL3CUUcg/VNXA0xPmf3xEYhWMvwKpicILeVzAdKvjq0F0zf2
5FmBaK6eNjC9a+EWaV8gbXb1OJgOtNk3OQVIT889BqZfPTzxPw1Ir6u8DqY1
XsyozwTSt64uBNOnTb9fA9FFHmzXQfRN8b2PQbR/zREw/XT9B94sIC0W9wNM
z1O9JQqiz19+CKZ7ND5qg+hf8b/AdNGrkGW5QNpmSclKEH1N+ORZEC07Te4c
iG7y56jTe/rK8dxsbTC97SBDvD6QXmbBDabdTMxbQfQ5Jxcwzfq6/TuI/qQ3
H0znLLy4yBBIz/W/CaavzIwSNwLSr6Yng2k+nfmmIDrFaA2YBgCYT9+7
  "]],

Cell[BoxData[
 RowBox[{"metric", ":=", "pm"}]], "Input",
 CellChangeTimes->{{3.4420725245360394`*^9, 3.442072586346957*^9}, {
   3.4420756165350075`*^9, 3.4420756173943605`*^9}, 3.4517318731931915`*^9, {
   3.452857522664241*^9, 3.4528575232267227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"metric", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.452859564520774*^9, 3.4528595738173513`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SuperscriptBox["L", "2"], 
       RowBox[{"f0", " ", 
        SuperscriptBox["r", "2"]}]], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox["L", "2"]]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       SuperscriptBox["L", "2"]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"hxy", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       SuperscriptBox["L", "2"]], "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"hxy", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       SuperscriptBox["L", "2"]], 
      FractionBox[
       SuperscriptBox["r", "2"], 
       SuperscriptBox["L", "2"]], "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       SuperscriptBox["L", "2"]], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       SuperscriptBox["L", "2"]], "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       SuperscriptBox["L", "2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdylsogwEYBuB/TlsJNczf3FArObeppRH719AulMPKhWQWYXMKNy7YSpZT
ibYpWZvcSGoN5XBDCbmxtknDjM3xn0TNYTl/n4uvp/d9v1RlZ1UTgyAIEdxS
2o7xcIOmvKTThN7vsTbsYProR7gL5H9mMo9wVxmNblBSKe/xgKbVmE80JYv7
izpCJ8evoIGlJd7xr38n/xu00JTwB8w/Lwmi2vVsH2OTpri6mscwMC66NSIK
lJxejjBBIrR10uCkKalf6UeLtu+e0LKxYIQSlAueK3SgeHq5Fq0TJ9pQguDI
olw0pZj0PDxeBCj2zNdZgi9A6acN4xxQJKvepUDLluMK9dp9sVIwUHcgQm8L
jvNKwYz9JAXaHf+TXA46+071jaCEoSGawapepbYVZFkz3ChvYfga9bQsxKpA
ecjHQTVdE1koGYhbbAdnVzrsaKFAPZBzA72qpigX9K9tK1Dei3HoP5sjveiz
dCqEFpvJQT741sacR0n2nB1dFzhotF7NJgVgjNUmRP8AOOABOA==
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "Inversemetric", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110406660410643`*^9, 3.6110406723914275`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"inversemetric", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", "metric", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4420725767065787`*^9, 3.4420725948467393`*^9}, {
  3.44207561915994*^9, 3.442075622097365*^9}, {3.442075700282863*^9, 
  3.4420757017828245`*^9}, {3.4528575294765224`*^9, 3.4528575545382204`*^9}, {
  3.4528596390652637`*^9, 3.4528596426120253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"detg", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Det", "[", "metric", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.451732133285277*^9, 3.4517321372227516`*^9}, {
  3.4528575775687337`*^9, 3.452857585724723*^9}, {3.4528582963582315`*^9, 
  3.45285829843629*^9}, {3.4528596456900516`*^9, 3.4528596472212524`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Connection", " ", "symbols"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.61104067505558*^9, 3.6110406817989655`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"affine", "=", 
   RowBox[{"affine", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"inversemetric", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "s"}], "]"}], "]"}], ")"}], "*", 
              "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"metric", "[", 
                   RowBox[{"[", 
                    RowBox[{"s", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"coord", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"metric", "[", 
                   RowBox[{"[", 
                    RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
                  RowBox[{"coord", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "-", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"metric", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
                  RowBox[{"coord", "[", 
                   RowBox[{"[", "s", "]"}], "]"}]}], " ", "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.451731997864269*^9, 3.45173200858295*^9}, {
  3.45173332815263*^9, 3.451733330605739*^9}, {3.4528576548631353`*^9, 
  3.4528576624722667`*^9}, {3.452857765890832*^9, 3.4528577873901443`*^9}, {
  3.4528578337324114`*^9, 3.45285785018501*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Riemann", " ", "tensors"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110406841440997`*^9, 3.6110406934396315`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemann", "=", 
   RowBox[{"riemann", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"affine", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "l"}], "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"affine", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"coord", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], " ", "]"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"affine", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j", ",", "l"}], "]"}], "]"}], " ", 
              RowBox[{"affine", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "k", ",", "s"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"affine", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
              RowBox[{"affine", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "l", ",", "s"}], "]"}], "]"}]}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.452857590302701*^9, 3.452857605083478*^9}, {
  3.452857774734299*^9, 3.4528577810465975`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "f", "]"}]], "Input",
 CellChangeTimes->{{3.4528795116553593`*^9, 3.452879512811572*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["R", "abcd"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611040696496806*^9, 3.6110407017991095`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rdddd", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"riemann", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
             RowBox[{"metric", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "m"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
           "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.442076439920178*^9, 3.4420765202149973`*^9}, {
   3.4420765604952164`*^9, 3.4420766086658583`*^9}, {3.442076695257391*^9, 
   3.442076696929223*^9}, 3.4517551509973373`*^9, 3.452858026398121*^9, {
   3.452858059209571*^9, 3.452858070224843*^9}, {3.45287358150138*^9, 
   3.4528735825482216`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox[
   OverscriptBox["R", "`"], "abcd"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110407088055105`*^9, 3.611040722895316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rbdddd", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], 
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "l"}], "]"}], "]"}], 
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6098181526049285`*^9, 3.609818198019526*^9}, {
  3.609824881326789*^9, 3.6098248814377956`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox["\[CapitalDelta]R", "abcd"], "=", 
   RowBox[{
    SubscriptBox["R", "abcd"], "-", 
    SubscriptBox[
     OverscriptBox["R", "`"], "abcd"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611040724855428*^9, 3.6110407402073064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Rdddd", "=", 
   RowBox[{
    RowBox[{"rdddd", "-", "rbdddd"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6098181999586368`*^9, 3.609818218634705*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox[
   SuperscriptBox["\[CapitalDelta]R", "a"], "bcd"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110408447102833`*^9, 3.611040858743086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]ruddd", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"inversemetric", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "a"}], "]"}], "]"}], 
            RowBox[{"\[CapitalDelta]Rdddd", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609818228500269*^9, 3.609818293499987*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox[
   SuperscriptBox["\[CapitalDelta]R", "ab"], "cd"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110408661105075`*^9, 3.6110408679826145`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]ruudd", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]ruddd", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
             RowBox[{"inversemetric", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "m"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
           "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4420766239935904`*^9, 3.4420767011478653`*^9}, 
   3.45175515301295*^9, 3.4528580285855503`*^9, {3.452858077974595*^9, 
   3.4528581070830383`*^9}, {3.4528596942353735`*^9, 
   3.4528596965634236`*^9}, {3.4528735884542823`*^9, 
   3.4528735895479975`*^9}, {3.6098182206028175`*^9, 3.609818221586874*^9}, {
   3.6098183083618374`*^9, 3.6098183210665636`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox[
   SuperscriptBox["\[CapitalDelta]R", "abc"], "d"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110408723338633`*^9, 3.6110408749340124`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]ruuud", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]ruudd", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
             RowBox[{"inversemetric", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "m"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
           "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4420767135225487`*^9, 3.4420767594119987`*^9}, 
   3.451755155153561*^9, 3.4528580308511033`*^9, {3.452858110754796*^9, 
   3.4528581244574823`*^9}, {3.452859700922659*^9, 3.452859702828848*^9}, {
   3.45287359212604*^9, 3.452873593188506*^9}, {3.6098183428818116`*^9, 
   3.609818347091052*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SuperscriptBox["\[CapitalDelta]R", "abcd"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110408799182973`*^9, 3.6110408831744833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]ruuuu", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]ruuud", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
             RowBox[{"inversemetric", "[", 
              RowBox[{"[", 
               RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
           "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.442076772489789*^9, 3.442076812598137*^9}, 
   3.4517551572160482`*^9, 3.4528580332416515`*^9, {3.4528581288010936`*^9, 
   3.4528581379258013`*^9}, {3.4528597056725073`*^9, 3.452859707797439*^9}, {
   3.4528735953290625`*^9, 3.452873596719643*^9}, {3.609818349722203*^9, 
   3.6098183539064417`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["\[CapitalDelta]R", "ab"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110408897018566`*^9, 3.6110408942061143`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]rdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"inversemetric", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "k"}], "]"}], "]"}], 
            RowBox[{"\[CapitalDelta]Rdddd", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609818438969308*^9, 3.6098184539371634`*^9}, {
  3.609818949133487*^9, 3.6098189886797495`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SuperscriptBox["\[CapitalDelta]R", "ab"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611040895910212*^9, 3.611040902093566*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]ruu", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"inversemetric", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "a"}], "]"}], "]"}], 
            RowBox[{"inversemetric", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "b"}], "]"}], "]"}], 
            RowBox[{"\[CapitalDelta]rdd", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609819010682008*^9, 3.609819053992485*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[CapitalDelta]R", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110409070948515`*^9, 3.6110409093819823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]R", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"inversemetric", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], 
        RowBox[{"\[CapitalDelta]rdd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.442075782202641*^9, 3.442075782702628*^9}, 
   3.451732766343725*^9, {3.451732805359101*^9, 3.451732807515337*^9}, 
   3.4517551742940636`*^9, {3.452858192470931*^9, 3.45285820517365*^9}, {
   3.609818994943107*^9, 3.609819005974738*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["\[CapitalDelta]R", "abcd"], 
   SubscriptBox["\[CapitalDelta]R", "abcd"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611040915966359*^9, 3.611040924949873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]Rdddd", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "j", ",", " ", "k", ",", " ", "l"}], 
              "]"}], "]"}], 
            RowBox[{"\[CapitalDelta]ruuuu", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "j", ",", " ", "k", ",", " ", "l"}], 
              "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "k", ",", "n"}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.4528893582465076`*^9, 3.45288937332415*^9}, {
   3.4528899993978653`*^9, 3.452890015381729*^9}, {3.4529399053914576`*^9, 
   3.452939913250581*^9}, {3.4529399728267994`*^9, 3.4529399957635655`*^9}, {
   3.609819059750814*^9, 3.609819064327076*^9}, {3.6098248227834406`*^9, 
   3.609824823567486*^9}, 3.6098252314758167`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["\[CapitalDelta]R", "ab"], 
   SubscriptBox["\[CapitalDelta]R", "ab"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110409264709597`*^9, 3.611040936053508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ric2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]rdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]rdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], 
          RowBox[{"inversemetric", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], 
          RowBox[{"inversemetric", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.452964453496518*^9, 3.4529645445561037`*^9}, {
  3.6098190700864053`*^9, 3.6098190768887944`*^9}, {3.609824288137861*^9, 
  3.609824288611888*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SuperscriptBox["\[CapitalDelta]R", "2"], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110409379496164`*^9, 3.6110409429099*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"scal2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]R", "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4529645667272696`*^9, 3.4529645816642914`*^9}, 
   3.452973117781752*^9, {3.609819084789246*^9, 3.6098190861963267`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "write", " ", "the", " ", "higher", " ", "derivative", " ", 
   "lagrangian", " ", "in", " ", "the", " ", "form", " ", "of", " ", 
   "background", " ", "field", " ", "expanded", " ", "lagrangian"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6110409466491137`*^9, 3.611040985341327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c6", "/", "2"}], " ", "R2"}], "+", 
    RowBox[{
     RowBox[{"c5", "/", "2"}], " ", "Ric2"}], "+", 
    RowBox[{
     RowBox[{"c4", "/", "2"}], " ", 
     RowBox[{"scal2", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.452964549805936*^9, 3.452964561368066*^9}, 
   3.4529645970544243`*^9, {3.6070644189459777`*^9, 3.607064427938492*^9}, {
   3.6098190909726*^9, 3.6098191243575096`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "lagrangian", " ", "is", " ", "given", " ", "by", " ", "L"}], 
   "=", 
   RowBox[{
    RowBox[{"\[Sqrt]", "g"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c0", "+", 
       RowBox[{"c1", " ", "\[CapitalDelta]R"}], "+", " ", "GB"}], ")"}], ".", 
     " ", "We"}], " ", "extract", " ", "the", " ", "quadratic", " ", "action",
     " ", "for", " ", 
    SubscriptBox["h", "xy"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110409872164345`*^9, 3.6110410494449935`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lag", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "detg"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c1", " ", "\[CapitalDelta]R"}], "+", "c0", "+", " ", 
             "GB"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "2"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"c0", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "c1"}]}]}], "//", "Normal"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4528582427818213`*^9, 3.45285826656231*^9}, {
   3.452858304295478*^9, 3.4528583227323875`*^9}, {3.4528594380873203`*^9, 
   3.4528594395716476`*^9}, {3.452868483675926*^9, 3.452868492097748*^9}, {
   3.452868613907988*^9, 3.452868614236107*^9}, {3.45286901883489*^9, 
   3.4528690420685215`*^9}, 3.4528704562107677`*^9, 3.452870785778346*^9, {
   3.452879593246498*^9, 3.4528796255735884`*^9}, {3.4528797066022453`*^9, 
   3.4528798042866197`*^9}, {3.4528802829744263`*^9, 
   3.4528802873961596`*^9}, {3.4528803406757045`*^9, 3.452880371612214*^9}, {
   3.4528816171661053`*^9, 3.452881636915474*^9}, {3.4529424518412185`*^9, 
   3.452942458950366*^9}, {3.4529425541816936`*^9, 3.4529425628689156`*^9}, {
   3.452964603304224*^9, 3.4529646039760776`*^9}, {3.4529761939176874`*^9, 
   3.452976195214521*^9}, 3.4657441758390164`*^9, {3.4658187419599423`*^9, 
   3.465818749506528*^9}, 3.46608085984375*^9, {3.6070645451871986`*^9, 
   3.607064545299205*^9}, {3.60766861332927*^9, 3.607668613440276*^9}, {
   3.6098191388303375`*^9, 3.6098191512620487`*^9}, {3.6098195847388415`*^9, 
   3.6098195941303787`*^9}}],

Cell[BoxData[
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", ">", "0"}], " ", "&&", " ", 
    RowBox[{"L", ">", "0"}], " ", "&&", " ", 
    RowBox[{"r", ">", "r0"}], " ", "&&", " ", 
    RowBox[{"f0", ">", "0"}], "  ", "&&", " ", 
    RowBox[{"\[Lambda]", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
    RowBox[{"Lh", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.452858593176858*^9, 3.452858599739148*^9}, {
  3.4529567801014495`*^9, 3.4529567827888637`*^9}, {3.46574416896428*^9, 
  3.4657441712141943`*^9}, {3.4657511955694485`*^9, 3.465751206006548*^9}, {
  3.4658188609397483`*^9, 3.465818863189662*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "hxy", "]"}]], "Input",
 CellChangeTimes->{{3.609819601084777*^9, 3.6098196052410145`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lag1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"lag", "/.", 
     RowBox[{"f0", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"L", "\[Rule]", "1"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.465744163511365*^9, 3.465744163651984*^9}, {
   3.6070645773710394`*^9, 3.607064578676114*^9}, {3.6077698782772937`*^9, 
   3.607769892581112*^9}, {3.609819158588467*^9, 3.6098191973566847`*^9}, {
   3.609819228340457*^9, 3.6098192292695103`*^9}, {3.609819280420436*^9, 
   3.6098192913070583`*^9}, 3.6098209184971285`*^9, {3.6098214789491844`*^9, 
   3.6098214799232397`*^9}, {3.609823837420081*^9, 3.6098238441464663`*^9}, {
   3.6098243458641624`*^9, 3.6098243550476875`*^9}, 3.6098247669732485`*^9, {
   3.6098247996211157`*^9, 3.609824800588171*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "r", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"24", " ", "c1", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"hxy", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"6", " ", "c1", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"c5", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"4", " ", "c6", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"14", " ", "c5", " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"8", " ", "c6", " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"6", " ", "c1", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"49", " ", "c5", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"52", " ", "c6", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"8", " ", "c6", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "c5", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"14", " ", "c5", " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"24", " ", "c6", " ", 
     SuperscriptBox["r", "7"], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"c5", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"4", " ", "c6", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"8", " ", "c1", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"hxy", "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["hxy", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["hxy", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.6098192917650843`*^9, {3.609819598141608*^9, 3.6098196069391117`*^9}, 
   3.609819646512375*^9, 3.6098199142666893`*^9, 3.609820213053779*^9, 
   3.6098209192401705`*^9, 3.609821128383133*^9, {3.6098214722858033`*^9, 
   3.609821480308262*^9}, {3.6098238377471*^9, 3.609823844425482*^9}, {
   3.6098242991294894`*^9, 3.609824355419709*^9}, 3.6098245529050045`*^9, 
   3.6098247675632825`*^9, 3.609824801043197*^9, 3.6098248312609253`*^9, 
   3.6098249100444317`*^9, 3.6098252452096024`*^9, 3.609825475155754*^9, 
   3.609825720814805*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Various", " ", "coefficients", " ", "for", " ", "lag1"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6113756403915014`*^9, 3.611375648948991*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K4", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.607648542695055*^9, 3.607648571005674*^9}, 
   3.6098192360448976`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", "c5"}], "+", 
    RowBox[{"4", " ", "c6"}]}], ")"}], " ", 
  SuperscriptBox["r", "4"]}]], "Output",
 CellChangeTimes->{
  3.607668469931068*^9, 3.6076686270770564`*^9, 3.6076719332201567`*^9, 
   3.607760451204096*^9, 3.607760683385376*^9, 3.6077651336689177`*^9, 
   3.6077654827208824`*^9, 3.607769546586322*^9, 3.6077698962963247`*^9, 
   3.6077836792266626`*^9, 3.60783172440969*^9, 3.6078366805361643`*^9, 
   3.6078418028621445`*^9, 3.6078425034232144`*^9, 3.6078425992796974`*^9, 
   3.6078503227774563`*^9, 3.6078506232416415`*^9, {3.609819208013294*^9, 
   3.6098192362909117`*^9}, 3.609819662261276*^9, 3.6098199190879655`*^9, 
   3.6098202151568995`*^9, 3.6098209222193413`*^9, 3.609821128434136*^9, 
   3.609824361791074*^9, 3.609824555375146*^9, 3.6098248348951335`*^9, 
   3.609824914477685*^9, 3.6098252481107683`*^9, 3.6098254781839275`*^9, 
   3.6098257208558073`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"lag1", ",", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["hxy", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "/.", 
    RowBox[{"L", "\[Rule]", "1"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076485809472427`*^9, 3.607648601900441*^9}, 
   3.6098192391010723`*^9, {3.609820963391696*^9, 3.6098209822967777`*^9}, {
   3.6098213566701903`*^9, 3.6098213579252625`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "c1"}], "+", 
    RowBox[{"49", " ", "c5"}], "+", 
    RowBox[{"52", " ", "c6"}]}], ")"}], " ", 
  SuperscriptBox["r", "7"]}]], "Output",
 CellChangeTimes->{
  3.607668474124308*^9, 3.6076686288041553`*^9, 3.607671935285275*^9, 
   3.60776045442528*^9, 3.607760686490554*^9, 3.607765137979164*^9, 
   3.607765484850004*^9, 3.607769549714501*^9, 3.6077698981974335`*^9, 
   3.6077837070852566`*^9, 3.607831731889118*^9, 3.607836694725976*^9, 
   3.6078417457128763`*^9, 3.607841805653304*^9, 3.6078425051813154`*^9, 
   3.6078426015048246`*^9, 3.607850324220538*^9, 3.607850623982684*^9, {
   3.609819219198934*^9, 3.609819239495095*^9}, 3.609819663717359*^9, 
   3.6098199212850914`*^9, 3.6098202173620253`*^9, 3.6098209253555202`*^9, {
   3.609820965155797*^9, 3.6098209827188015`*^9}, 3.6098211321903505`*^9, 
   3.6098213581882772`*^9, 3.609824363741185*^9, 3.609824572185107*^9, 
   3.6098248364342213`*^9, 3.6098249162337856`*^9, 3.60982524989187*^9, 
   3.609825497646041*^9, 3.6098257350556197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K7", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.607648613013077*^9, 3.6076486262058315`*^9}, 
   3.609819245292426*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"c5", " ", 
   SuperscriptBox["r", "5"]}], "2"]], "Output",
 CellChangeTimes->{3.607668495025503*^9, 3.6076686306342597`*^9, 
  3.6076719452568455`*^9, 3.607760456389393*^9, 3.6077606882446537`*^9, 
  3.607765144823556*^9, 3.607765487133135*^9, 3.607769551551606*^9, 
  3.6077699002275496`*^9, 3.6077838647782755`*^9, 3.6078317666001034`*^9, 
  3.6078367419426765`*^9, 3.6078418477377114`*^9, 3.607842604154976*^9, 
  3.607850325612618*^9, 3.6078506258017883`*^9, 3.6098192455954437`*^9, 
  3.6098196653534527`*^9, 3.6098199232002006`*^9, 3.609820219199131*^9, 
  3.609820988886154*^9, 3.6098211345814877`*^9, 3.6098243656392937`*^9, 
  3.6098245918702335`*^9, 3.609824837839302*^9, 3.6098249181748967`*^9, 
  3.6098252514219575`*^9, 3.609825514359997*^9, 3.6098257507925196`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K8", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.607648631489134*^9, 3.607648646718004*^9}, 
   3.609819248692621*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", "c5"}], "+", 
    RowBox[{"12", " ", "c6"}]}], ")"}], " ", 
  SuperscriptBox["r", "8"]}]], "Output",
 CellChangeTimes->{
  3.6076684989667287`*^9, 3.6076686320503407`*^9, 3.60767194707895*^9, 
   3.6077604581784945`*^9, {3.6077606896837363`*^9, 3.6077606937399683`*^9}, 
   3.6077651470916853`*^9, 3.6077654887212257`*^9, 3.6077695533907113`*^9, 
   3.607769901949648*^9, 3.607783889385683*^9, 3.607831781131934*^9, 
   3.60783674916609*^9, 3.607841849914836*^9, 3.6078426057520676`*^9, 
   3.6078503269476943`*^9, 3.607850627089862*^9, 3.609819249067642*^9, 
   3.60981966705755*^9, 3.60981992511031*^9, 3.609820220737219*^9, 
   3.6098209905472493`*^9, 3.6098211371766357`*^9, 3.6098243671753817`*^9, 
   3.6098246047789717`*^9, 3.6098248390603714`*^9, 3.6098249195879774`*^9, 
   3.6098252529950476`*^9, 3.609825554536295*^9, 3.609825759507018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K9", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076486511612587`*^9, 3.6076486692302923`*^9}, 
   3.609819252763854*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"c5", "+", 
    RowBox[{"4", " ", "c6"}]}], ")"}], " ", 
  SuperscriptBox["r", "9"]}]], "Output",
 CellChangeTimes->{3.6076685016168804`*^9, 3.6076686333364143`*^9, 
  3.6076719515242043`*^9, 3.6077604648898787`*^9, 3.6077606954580665`*^9, 
  3.607765149987851*^9, 3.607765491608391*^9, 3.6077695553508234`*^9, 
  3.607769904281781*^9, 3.6077839321511297`*^9, 3.6078318098865795`*^9, 
  3.6078367626908636`*^9, 3.607841861147478*^9, 3.607842608042198*^9, 
  3.6078503298738623`*^9, 3.607850628623949*^9, 3.609819253082872*^9, 
  3.6098192986584787`*^9, 3.609819668696644*^9, 3.6098199268454094`*^9, 
  3.609820222777335*^9, 3.6098209926653705`*^9, 3.609821139149749*^9, 
  3.6098243686944685`*^9, 3.6098246166776524`*^9, 3.6098248404204493`*^9, 
  3.609824921220071*^9, 3.6098252549841614`*^9, 3.6098255699761777`*^9, 
  3.609825771983732*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K11", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", " ", 
     RowBox[{
      RowBox[{"hxy", "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076486738845587`*^9, 3.6076487013421288`*^9}, 
   3.609819302595704*^9}],

Cell[BoxData[
 RowBox[{"16", " ", "c1", " ", 
  SuperscriptBox["r", "6"]}]], "Output",
 CellChangeTimes->{
  3.607668507783233*^9, 3.6076686348114986`*^9, 3.607671954066349*^9, 
   3.607760466961997*^9, 3.6077606972081666`*^9, 3.6077651520909715`*^9, 
   3.6077654934824977`*^9, 3.6077695570489206`*^9, 3.6077699062388935`*^9, 
   3.6077839579076023`*^9, 3.6078318240573893`*^9, 3.6078367667580957`*^9, 
   3.60784186607876*^9, 3.607842609772297*^9, 3.6078503313839483`*^9, 
   3.6078506307790728`*^9, {3.6098193008006015`*^9, 3.609819302963725*^9}, 
   3.6098196704957466`*^9, 3.609819928693515*^9, 3.6098202244044285`*^9, 
   3.6098209944654737`*^9, 3.609821141219867*^9, 3.6098243701475515`*^9, 
   3.6098246266142206`*^9, 3.6098248416435194`*^9, 3.609824922676154*^9, 
   3.6098252564402447`*^9, 3.609825580295768*^9, 3.6098257833253803`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"L", ">", "0"}], "&&", 
    RowBox[{"f0", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.607783993917662*^9, 3.6077840116976795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K12", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     RowBox[{
      RowBox[{"hxy", "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076487053513584`*^9, 3.6076487244524508`*^9}, 
   3.6098193074279804`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "c1", " ", 
  SuperscriptBox["r", "7"]}]], "Output",
 CellChangeTimes->{
  3.607668512711515*^9, 3.6076686363115845`*^9, 3.6076719631308675`*^9, 
   3.6077604689781127`*^9, 3.607760698744254*^9, 3.6077651547641244`*^9, 
   3.607765495250599*^9, 3.6077695589230275`*^9, 3.60776990792999*^9, {
   3.6077839891423893`*^9, 3.607784013248768*^9}, 3.6078318865209627`*^9, 
   3.607836789615403*^9, 3.60784174945609*^9, 3.607841883404752*^9, 
   3.607850333446066*^9, 3.6078506325261726`*^9, 3.609819307676995*^9, 
   3.609819673246904*^9, 3.6098199305986238`*^9, 3.609820226212532*^9, 
   3.609820999630769*^9, 3.6098211432939863`*^9, 3.609824372024659*^9, 
   3.609824637029816*^9, 3.609824843315615*^9, 3.6098249250042877`*^9, 
   3.6098252581363416`*^9, 3.609825589806312*^9, 3.609825790724804*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"K12", ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["f0"], " ", 
     SuperscriptBox["r", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "f0", " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]2", "+", 
             RowBox[{"5", " ", "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], 
    SuperscriptBox["L", "5"]]}]}]], "Input",
 CellChangeTimes->{{3.607660124027469*^9, 3.607660125359545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"lag1", ",", " ", 
      SuperscriptBox[
       RowBox[{"hxy", "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "//", "Expand"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076487295387416`*^9, 3.607648740628376*^9}, {
   3.607769567344509*^9, 3.6077695729918327`*^9}, 3.609819314819403*^9}],

Cell[BoxData[
 RowBox[{"6", " ", "c1", " ", 
  SuperscriptBox["r", "5"]}]], "Output",
 CellChangeTimes->{
  3.6076685145356197`*^9, 3.607668637827671*^9, 3.6076719651789846`*^9, 
   3.607760470789216*^9, 3.6077607003053436`*^9, 3.607765157051255*^9, 
   3.6077654968706913`*^9, {3.607769560838137*^9, 3.607769573315851*^9}, 
   3.6077699095440817`*^9, 3.607784030575759*^9, 3.6078318986196547`*^9, 
   3.607836794510683*^9, 3.607841756585498*^9, 3.607841924571106*^9, 
   3.6078425104546165`*^9, 3.607842630026456*^9, 3.6078429405102143`*^9, 
   3.6078430079000688`*^9, 3.6078431776617785`*^9, 3.6078503380463295`*^9, 
   3.6078506355763474`*^9, 3.6098193151214204`*^9, 3.6098196754770317`*^9, 
   3.6098199337848063`*^9, 3.609820230141757*^9, 3.609821003232975*^9, 
   3.6098211453521037`*^9, 3.609824375751872*^9, 3.6098246457243137`*^9, 
   3.6098248466538057`*^9, 3.6098249278414497`*^9, 3.6098252610075054`*^9, 
   3.6098255986778193`*^9, 3.6098257991002827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K2", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076487432415257`*^9, 3.6076487547011805`*^9}, 
   3.609819323523901*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "c1", " ", 
   SuperscriptBox["r", "3"]}], "2"]], "Output",
 CellChangeTimes->{3.607668516399726*^9, 3.607668640406819*^9, 
  3.6076719742445035`*^9, 3.6077604725803185`*^9, 3.607760701730425*^9, 
  3.607765158947364*^9, 3.6077654986047907`*^9, 3.6077695768560534`*^9, 
  3.6077699113451853`*^9, 3.6077841397110014`*^9, 3.607832093361793*^9, 
  3.607836856830248*^9, 3.607841985083567*^9, 3.6078428612616816`*^9, 
  3.6078503413185167`*^9, 3.6078506388935366`*^9, 3.6098193238099174`*^9, 
  3.6098196792512474`*^9, 3.609819938863096*^9, 3.60982023404198*^9, 
  3.6098210074132137`*^9, 3.6098211488243027`*^9, 3.609824379527088*^9, 
  3.609824667904582*^9, 3.609824849230953*^9, 3.6098249309526277`*^9, 
  3.6098252639996767`*^9, 3.609825606702278*^9, 3.609825807916787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K3", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076487661538363`*^9, 3.6076487733572483`*^9}, 
   3.6098193269240956`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"c5", "+", 
    RowBox[{"4", " ", "c6"}]}], ")"}], " ", "r"}]], "Output",
 CellChangeTimes->{3.607668518586851*^9, 3.6076686420649137`*^9, 
  3.6076719782367315`*^9, 3.607760474620435*^9, 3.60776070636269*^9, 
  3.607765160796469*^9, 3.6077655005069*^9, 3.607769578640156*^9, 
  3.6077699130992856`*^9, 3.6077841559269285`*^9, 3.607832109166697*^9, 
  3.6078368676108646`*^9, 3.607841969177657*^9, 3.6078428770805864`*^9, 
  3.6078503427305975`*^9, 3.6078506400936055`*^9, 3.609819327225113*^9, 
  3.6098196807883353`*^9, 3.6098199417342606`*^9, 3.609820235900086*^9, 
  3.609821009020306*^9, 3.609821151069431*^9, 3.609824381170182*^9, 
  3.6098246696296806`*^9, 3.6098248504170213`*^9, 3.609824932146696*^9, 
  3.609825071047641*^9, 3.6098252652707496`*^9, 3.609825614793741*^9, 
  3.6098258150921974`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K6", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.607648794520458*^9, 3.607648813380537*^9}, 
   3.6098193301562805`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "c6", " ", 
  SuperscriptBox["r", "5"]}]], "Output",
 CellChangeTimes->{3.607668520684971*^9, 3.607668643583*^9, 
  3.6076719830070047`*^9, 3.607760476460541*^9, 3.607760708083789*^9, 
  3.607765162848587*^9, 3.6077655023240037`*^9, 3.6077695803152514`*^9, 
  3.6077699150113945`*^9, 3.607784173575938*^9, 3.607832118708243*^9, 
  3.607836879003516*^9, 3.60784195996013*^9, 3.6078503440776744`*^9, 
  3.607850641304675*^9, 3.609819330426296*^9, 3.609819682479432*^9, 
  3.6098199434453583`*^9, 3.6098202376201844`*^9, 3.6098210107224035`*^9, 
  3.6098211551006613`*^9, 3.6098243832443004`*^9, 3.6098246715837927`*^9, 
  3.6098248517050953`*^9, 3.609824933812791*^9, 3.6098252668938427`*^9, 
  3.60982562315722*^9, 3.6098258274209027`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K10", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lag1", ",", 
     RowBox[{
      RowBox[{"hxy", "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6076488186638393`*^9, 3.6076488436692696`*^9}, 
   3.6098193333004603`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "c1", " ", 
  SuperscriptBox["r", "3"]}]], "Output",
 CellChangeTimes->{3.6076685226160817`*^9, 3.6076686451820917`*^9, 
  3.607671986201187*^9, 3.6077604782546434`*^9, 3.607760709660879*^9, 
  3.6077651647326946`*^9, 3.607765503814089*^9, 3.6077695819133425`*^9, 
  3.607769916952506*^9, 3.6077841850355935`*^9, 3.6078321321160097`*^9, 
  3.6078368852898755`*^9, 3.607841938168884*^9, 3.607850345332746*^9, 
  3.607850642548746*^9, 3.609819333666481*^9, 3.609819684121526*^9, 
  3.609819944916443*^9, 3.6098202398273106`*^9, 3.6098210125445075`*^9, 
  3.609821157295787*^9, 3.6098243855694337`*^9, 3.6098246730618773`*^9, 
  3.6098248528261595`*^9, 3.6098249357779036`*^9, 3.6098252682989225`*^9, 
  3.609825633057786*^9, 3.6098258347243204`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "surface", " ", "terms", " ", "for", " ", "the", " ", 
   RowBox[{"lagrangian", ".", " ", "we"}], " ", "assume", " ", "that", " ", 
   "there", " ", "exists", " ", "a", " ", "GH", " ", "term", " ", "which", 
   " ", "takes", " ", "care", " ", "of", " ", "the", " ", "mass", " ", 
   "terms", " ", "and", " ", "we", " ", "also", " ", "note", " ", "that", " ",
    "the", " ", "counterterms", " ", "do", " ", "not", " ", "contribute", " ",
    "to", " ", "these"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6110410916804094`*^9, 3.611041158164212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"llag", "=", 
   RowBox[{
    RowBox[{"K1", " ", 
     SuperscriptBox[
      RowBox[{"hxy", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K2", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K3", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K4", "  ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"K5", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K6", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K7", " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"K8", " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"K9", "  ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["hxy", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
    RowBox[{"K10", " ", 
     RowBox[{"hxy", "[", 
      RowBox[{"r", ",", "z"}], "]"}], 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"K11", " ", 
     RowBox[{"hxy", "[", 
      RowBox[{"r", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}], "+", 
    RowBox[{"K12", " ", 
     RowBox[{"hxy", "[", 
      RowBox[{"r", ",", "z"}], "]"}], 
     RowBox[{
      SuperscriptBox["hxy", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6076488514097123`*^9, 3.60764895348355*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "solution", " ", "for", " ", 
   SubscriptBox["h", "xy"], " ", "is", " ", "given", " ", "from", " ", "the", 
   " ", "lowest", " ", "order", " ", "eom"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611041162188442*^9, 3.611041174684157*^9}, {
  3.6113756246936035`*^9, 3.611375633709119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hxy", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"H", "[", 
   RowBox[{"r", ",", "p"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.607649028701853*^9, 3.6076490312840004`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"r_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["f0", 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             SqrtBox[
              FractionBox["1", "f0"]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"p", "^", "2"}], "]"}]}], "r"]}], "]"}], " ", 
         RowBox[{"C", "[", "1", "]"}]}], 
        SqrtBox["\[Pi]"]], "+", 
       RowBox[{"0", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["L", "2"], " ", "p"}], 
           RowBox[{
            SqrtBox["f0"], " ", "r"}]]}], "]"}], " ", 
        RowBox[{"C", "[", "2", "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["L", "4"], " ", 
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", "2", ")"}]}]}]], "/", 
   FractionBox[
    RowBox[{
     SuperscriptBox["f0", 
      RowBox[{"7", "/", "2"}]], " ", 
     RowBox[{"C", "[", "1", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["L", "8"], " ", 
     SuperscriptBox["p", "4"], " ", 
     SqrtBox["\[Pi]"]}]]}]}]], "Input",
 CellChangeTimes->{{3.607649043490699*^9, 3.60764904403573*^9}, {
  3.6076510649343185`*^9, 3.6076510670674405`*^9}, {3.6077605015639763`*^9, 
  3.60776055320093*^9}, {3.6077607184393806`*^9, 3.6077607396785955`*^9}, {
  3.607765178137461*^9, 3.6077651875489993`*^9}, {3.6077652323255606`*^9, 
  3.6077652602141557`*^9}, {3.607765343668929*^9, 3.6077653511743584`*^9}, {
  3.607765514517701*^9, 3.607765529486557*^9}, {3.6078503564443817`*^9, 
  3.607850386047075*^9}, {3.6078506480910625`*^9, 3.607850664517002*^9}, {
  3.609819355881752*^9, 3.6098193783540373`*^9}, {3.6098202521830173`*^9, 
  3.6098202678869157`*^9}, {3.6098211664873123`*^9, 3.609821178487999*^9}, {
  3.609824944188385*^9, 3.6098249616773853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
   "Simplify"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.607760530160612*^9, 3.6077605433193645`*^9}, {
  3.6077652450142865`*^9, 3.607765266117493*^9}, {3.6077653364685173`*^9, 
  3.607765336565523*^9}, {3.6098196930170345`*^9, 3.609819694417115*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.607760543809393*^9, 3.6077605547000155`*^9}, {
   3.6077607256847954`*^9, 3.607760741092677*^9}, {3.607765213698495*^9, 
   3.6077652664395113`*^9}, {3.6077653378035936`*^9, 
   3.6077653527204466`*^9}, {3.607765524152252*^9, 3.607765532223714*^9}, 
   3.607769589279764*^9, {3.6078503597915735`*^9, 3.60785038718614*^9}, {
   3.6078506588656793`*^9, 3.6078506657150707`*^9}, {3.6098193744698153`*^9, 
   3.60981937962811*^9}, 3.609819695067152*^9, 3.6098199688978148`*^9, {
   3.6098202632936525`*^9, 3.6098202692529936`*^9}, 3.6098210220210495`*^9, {
   3.6098211747047825`*^9, 3.6098211796870675`*^9}, 3.6098244279368567`*^9, {
   3.609824958202186*^9, 3.6098249629634585`*^9}, 3.6098252736572294`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "bterm", "]"}]], "Input",
 CellChangeTimes->{{3.6076504754886045`*^9, 3.607650477443716*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"bterm", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], " ", "K4", " ", 
     RowBox[{"k", "^", "2"}], " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "k"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{"K5", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{"K6", " ", 
     RowBox[{"k", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "-", 
    RowBox[{"0", " ", 
     RowBox[{"1", "/", "2"}], "K7", " ", 
     RowBox[{"k", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", 
         RowBox[{"-", "k"}]}], "]"}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "k"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"K7", " ", 
        RowBox[{"k", "^", "2"}], " ", 
        RowBox[{"H", "[", 
         RowBox[{"r", ",", "k"}], "]"}]}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{"0", " ", 
     RowBox[{"1", "/", "2"}], "K8", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", 
         RowBox[{"-", "k"}]}], "]"}], ",", "r"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"K8", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}]}], ",", "r"}], 
      "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "K8", " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"0", " ", "K9", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", 
         RowBox[{"-", "k"}]}], "]"}], ",", "r"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"K9", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "K11", " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "k"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}], "+", 
    RowBox[{"0", " ", 
     RowBox[{"1", "/", "2"}], " ", "K12", " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "k"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"r", ",", 
         RowBox[{"-", "k"}]}], "]"}], ",", "r"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"K12", " ", 
        RowBox[{"H", "[", 
         RowBox[{"r", ",", "k"}], "]"}]}], ",", "r"}], "]"}], 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", 
       RowBox[{"-", "k"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.607648965682248*^9, 3.6076490045004683`*^9}, {
  3.6076490512841444`*^9, 3.6076494672559366`*^9}, {3.607649724088627*^9, 
  3.6076497914604797`*^9}, {3.607650246168488*^9, 3.6076502616863756`*^9}, {
  3.6076504633369093`*^9, 3.607650467999176*^9}, {3.6076508609856534`*^9, 
  3.6076508972717285`*^9}, {3.6076509433623652`*^9, 3.6076509475996075`*^9}, {
  3.607651290544223*^9, 3.607651294253435*^9}, {3.607651877224779*^9, 
  3.6076519269916253`*^9}, {3.6076523271045103`*^9, 3.6076523272795205`*^9}, {
  3.6076523692799225`*^9, 3.6076524154315624`*^9}, {3.6076596433379755`*^9, 
  3.607659643727998*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Fourier", " ", "transform", " ", "of", " ", "the", " ", "surface", " ", 
   "terms"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.611041186083809*^9, 3.611041196011377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bterm", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "  ", "K4", " ", 
    RowBox[{"k", "^", "2"}], " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", "k"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", 
   RowBox[{"K5", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", " ", 
   RowBox[{"K6", " ", 
    RowBox[{"k", "^", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"K7", " ", 
       RowBox[{"k", "^", "2"}], " ", 
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}]}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"K8", ",", "r"}], "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"K9", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], ",", "r"}], "]"}], " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", " ", 
   RowBox[{"0", " ", 
    RowBox[{"1", "/", "2"}], " ", "K11", " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", "k"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{"K12", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyUsowwEAx/F/24HasGIcWBlrTcmjtoMTO4xM2Yu12IhtbCKLlMdh5Shp
ByHUajVa4jAbedQOjOWANItGoxHmFZnHWvj//odvn8OX296rNNIIguCQwUTQ
q2Fcx8Qhuk0H13LMeugoM03D1NDoOqzafvFBscH/DQ8+vQn4uR/LZOL/WLPg
0JhdAgm3QAqtM48ymCztl8PqLsUI5OUFKA3li7vQuBU5gHxNNAlP3+4p8+MC
Whqp9ug5BR47nYdwaEofhGabOgJfC5spTyLLN1AlbLmFD62FrHTSX7qQMhBW
c6GkR0vZsSkfgLN3TZQic9gBLy/OnJA3H3XBvY3AEkxVOYozSMfnVspgRRFf
BBWr8RpY8tFYD78y+5TQ7WpQQ4+lmzLBzmWwSP/qOplwc8fIhixPQTaslfJl
0DFpkkPd+bsFLlzZB6DdNzgMnzhWysrntl04wanyw3+DN/K6
  "]],

Cell[BoxData[
 RowBox[{"Clear", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.6076543491161633`*^9, 3.607654350500242*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"bterm", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{"L", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"f0", "\[Rule]", "1"}]}], "//", "Simplify"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.607649487756109*^9, 3.6076495046200733`*^9}, 
   3.607650365702325*^9, {3.6076504817659636`*^9, 3.607650485333167*^9}, {
   3.6076509128466196`*^9, 3.6076509141736956`*^9}, 3.609819402402413*^9, {
   3.6098197223377123`*^9, 3.60981972335277*^9}, {3.6098200178476143`*^9, 
   3.6098200217028346`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", "c1", " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["r", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"c1", "+", 
     RowBox[{"4", " ", "c6"}]}], ")"}], " ", 
   SuperscriptBox["k", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SqrtBox[
        SuperscriptBox["k", "2"]], 
       RowBox[{"2", " ", "r"}]], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6076494993737736`*^9, 3.6076495406841364`*^9, 3.6076497964977684`*^9, 
   3.607650270841899*^9, 3.6076503669903984`*^9, 3.607650498423916*^9, {
   3.6076509052191834`*^9, 3.6076509147737303`*^9}, 3.607650951086807*^9, 
   3.6076510947700253`*^9, 3.6076512970455947`*^9, 3.607651908920592*^9, 
   3.607652416874645*^9, 3.6076526224254017`*^9, 3.607654056156407*^9, 
   3.6076541407352448`*^9, 3.6076541890160055`*^9, 3.6076556042439523`*^9, 
   3.607655706322791*^9, {3.6076594594744587`*^9, 3.607659489098153*^9}, 
   3.607660093373716*^9, 3.6076601606365633`*^9, 3.609819425629741*^9, {
   3.609819719438546*^9, 3.6098197456950483`*^9}, 3.609820004176832*^9, 
   3.609820051633547*^9, 3.6098201579176254`*^9, 3.6098202835388107`*^9, 
   3.609820315207622*^9, {3.6098210858547006`*^9, 3.609821095505253*^9}, 
   3.6098212407215586`*^9, 3.6098244902994237`*^9, 3.6098249985314927`*^9, 
   3.609825306155088*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{"k", ">", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.607760584685731*^9, 3.607760593518236*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "To", " ", "extract", " ", "the", " ", "2", " ", "pt", " ", "function", " ",
    "we", " ", "need", " ", "to", " ", "extract", " ", "the", " ", 
   "coefficient", " ", "of", " ", 
   SuperscriptBox["k", "d"], " ", "term", " ", "for", " ", "d", " ", 
   "boundary", " ", 
   RowBox[{"dimensions", ".", " ", "For"}], " ", "even", " ", "dimension", 
   " ", "we", " ", "extract", " ", "the", " ", "coefficient", " ", "of", " ", 
   "the", " ", 
   SuperscriptBox["k", "d"], 
   RowBox[{"log", "[", "k", "]"}], " ", "term", " ", "in", " ", "the", " ", 
   "expansion", " ", "and", " ", "for", " ", "odd", " ", "dimensions", " ", 
   "we", " ", "extract", " ", "the", " ", "coefficient", " ", "of", " ", 
   SuperscriptBox["k", "d"], " ", "term", " ", "in", " ", "the", " ", 
   "expansion", " ", "of", " ", "the", " ", "surface", " ", "terms"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.611041224430002*^9, 3.611041313979124*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "collecting", " ", "all", " ", "the", " ", "coefficients", " ", "for", " ", 
   "d", " ", "dimensions", " ", 
   RowBox[{"(", " ", 
    RowBox[{"boundary", " ", "dimensions"}], " ", ")"}], " ", "we", " ", 
   "get", " ", "the", " ", "most", " ", "general", " ", "surface", " ", 
   "terms", " ", 
   RowBox[{"bterm", "[", "k", "]"}], " ", "and", " ", "its", " ", "various", 
   " ", "coefficients", " ", 
   SubscriptBox["K", "i"], " ", "listed", " ", "below"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.611375713318672*^9, 3.611375771275987*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.607783380310566*^9, 3.6077833817376475`*^9}, {
  3.609983335147418*^9, 3.609983335953464*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bterm", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "  ", "K4", " ", 
    RowBox[{"k", "^", "2"}], " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", "k"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", 
   RowBox[{"K5", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", " ", 
   RowBox[{"K6", " ", 
    RowBox[{"k", "^", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"K7", " ", 
       RowBox[{"k", "^", "2"}], " ", 
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "k"}], "]"}]}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"K8", ",", "r"}], "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"K9", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], ",", "r"}], "]"}], " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "+", " ", 
   RowBox[{"0", " ", 
    RowBox[{"1", "/", "2"}], " ", "K11", " ", 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", "k"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}], "-", 
   RowBox[{"K12", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", "r"}], "]"}], 
    RowBox[{"H", "[", 
     RowBox[{"r", ",", 
      RowBox[{"-", "k"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"K1", ":=", 
  RowBox[{"d", " ", "c1", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753355167226*^9, 3.607753463724435*^9}, {
  3.607782318200817*^9, 3.60778235567196*^9}, {3.6077824558716908`*^9, 
  3.607782461359005*^9}, {3.6077826022780647`*^9, 3.607782605093226*^9}, {
  3.607843370864829*^9, 3.607843384376602*^9}, {3.6099826705674057`*^9, 
  3.609982676638753*^9}}],

Cell[BoxData[
 RowBox[{"K2", ":=", 
  RowBox[{
   FractionBox["3", "2"], "c1", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753466865615*^9, 3.6077535127222376`*^9}, {
   3.6077825899093575`*^9, 3.6077825961167126`*^9}, 3.6077835364464965`*^9, {
   3.6099826856312675`*^9, 3.6099826916396112`*^9}}],

Cell[BoxData[
 RowBox[{"K3", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["c5", "4"], "+", "c6"}], ")"}], 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "5"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753520668692*^9, 3.60775356293911*^9}, {
  3.607782611604598*^9, 3.6077826121406293`*^9}, {3.6077826482526946`*^9, 
  3.6077826493717585`*^9}, {3.60998270071813*^9, 3.6099827123197937`*^9}}],

Cell[BoxData[
 RowBox[{"K4", ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], "c5"}], "+", 
     RowBox[{"4", "c6"}]}], ")"}], 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.6077535650232286`*^9, 3.607753598027117*^9}, {
  3.6077826653876743`*^9, 3.6077826900440845`*^9}, {3.6077837385950584`*^9, 
  3.6077837621964083`*^9}, {3.6099827203982563`*^9, 3.6099827514150305`*^9}}],

Cell[BoxData[
 RowBox[{"K5", ":=", 
  RowBox[{
   FractionBox["1", "4"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", "c1"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], "^", "2"}], "c5"}], "+", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"d", "+", "7"}], ")"}], "c6"}]}], ")"}], 
   SuperscriptBox["r", 
    RowBox[{"d", "+", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753601334306*^9, 3.607753679449774*^9}, {
  3.609982741566467*^9, 3.6099827833838587`*^9}}],

Cell[BoxData[
 RowBox[{"K6", ":=", 
  RowBox[{"2", "c6", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753681151871*^9, 3.607753705464262*^9}, {
  3.609982792182362*^9, 3.60998279511753*^9}}],

Cell[BoxData[
 RowBox[{"K7", ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", "c5", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.6077537076573873`*^9, 3.607753765471694*^9}, 
   3.607782724627063*^9, {3.609982801829914*^9, 3.609982806670191*^9}}],

Cell[BoxData[
 RowBox[{"K8", ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], "c5"}], "+", 
     RowBox[{"12", "c6"}]}], ")"}], 
   SuperscriptBox["r", 
    RowBox[{"d", "+", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753767033783*^9, 3.607753810297258*^9}, {
  3.6077827691876116`*^9, 3.6077827711387234`*^9}, {3.609982810894432*^9, 
  3.6099828244622087`*^9}}],

Cell[BoxData[
 RowBox[{"K9", ":=", " ", 
  RowBox[{
   FractionBox["1", "4"], 
   RowBox[{"(", 
    RowBox[{"c5", "+", 
     RowBox[{"4", "c6"}]}], ")"}], 
   SuperscriptBox["r", 
    RowBox[{"d", "+", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.609983208762189*^9, 3.609983233028577*^9}}],

Cell[BoxData[
 RowBox[{"K10", ":=", 
  RowBox[{"2", "c1", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "-", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.6077538540717616`*^9, 3.6077538986793127`*^9}, {
  3.6077828844502044`*^9, 3.607782890922574*^9}, {3.6099828716529074`*^9, 
  3.609982876613191*^9}}],

Cell[BoxData[
 RowBox[{"K11", ":=", " ", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{"d", "+", "2"}], ")"}], "c1", " ", 
   SuperscriptBox["r", "d"]}]}]], "Input",
 CellChangeTimes->{{3.607753900651426*^9, 3.6077539513793273`*^9}, {
  3.6077829036513023`*^9, 3.607782912130788*^9}, {3.609982882053502*^9, 
  3.60998288778983*^9}}],

Cell[BoxData[
 RowBox[{"K12", ":=", 
  RowBox[{"2", "c1", " ", 
   SuperscriptBox["r", 
    RowBox[{"d", "+", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.607753976550767*^9, 3.607753985126258*^9}, {
  3.6077829242664814`*^9, 3.607782930633846*^9}, {3.609982892238085*^9, 
  3.6099828963893223`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"r", ",", "p"}], "]"}], " ", "is", " ", "the", " ", "d", " ", 
   "dimensional", " ", "solution", " ", "for", " ", 
   SubscriptBox["h", 
    RowBox[{"xy", " "}]], "from", " ", "the", " ", "lowest", " ", "order", 
   " ", "eoms", " ", "for", " ", 
   SubscriptBox["h", "xy"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6113757750172014`*^9, 3.6113758015157166`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"r_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"c1", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], ",", 
          FractionBox[
           RowBox[{
            SqrtBox[
             FractionBox["1", "f0"]], " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"p", "^", "2"}], "]"}]}], "r"]}], "]"}], " "}], 
       SqrtBox["\[Pi]"]], ")"}]}], 
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox["L", "4"], " ", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.607754039946393*^9, 3.6077540500499706`*^9}, {
   3.6077543426287055`*^9, 3.6077543638319182`*^9}, 3.6078435508271227`*^9}],

Cell[BoxData[
 RowBox[{"f0", ":=", "1"}]], "Input",
 CellChangeTimes->{{3.6099832873046813`*^9, 3.609983288658759*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "d", "]"}]], "Input",
 CellChangeTimes->{{3.607783368784907*^9, 3.60778337128605*^9}}],

Cell[BoxData[
 RowBox[{"d", ":=", "11"}]], "Input",
 CellChangeTimes->{{3.6077829699700956`*^9, 3.6077830672236586`*^9}, {
  3.6077831572318068`*^9, 3.6077831576628313`*^9}, {3.6077833574692593`*^9, 
  3.607783357549264*^9}, {3.6078436750282264`*^9, 3.6078436752202377`*^9}, {
  3.607843764860365*^9, 3.6078437652513866`*^9}, {3.6078448463172207`*^9, 
  3.6078448469162545`*^9}, {3.6079943068373594`*^9, 3.607994308054429*^9}, {
  3.60799446506841*^9, 3.6079944693086524`*^9}, {3.609472938818664*^9, 
  3.6094729390826793`*^9}, {3.609472997586025*^9, 3.609472997714033*^9}, {
  3.609473056321385*^9, 3.609473056609401*^9}, {3.609473103209067*^9, 
  3.6094731040811167`*^9}, {3.6094731951763268`*^9, 3.609473195592351*^9}, {
  3.609552631977852*^9, 3.609552632048856*^9}, {3.609983284154501*^9, 
  3.6099832847225337`*^9}, {3.609983346218051*^9, 3.6099833466260743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
   "Simplify"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.607843560243661*^9, 3.6078435761595716`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"945", " ", "c1", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["L", "2"], " ", 
     SqrtBox[
      SuperscriptBox["p", "2"]]}]]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["L", "16"], " ", 
   SuperscriptBox["p", "6"]}]]], "Output",
 CellChangeTimes->{
  3.607843576720604*^9, 3.6078436792654686`*^9, 3.6078437688975954`*^9, {
   3.607844748715638*^9, 3.6078447531248903`*^9}, 3.60784484876036*^9, 
   3.607994310959595*^9, 3.6079944722758217`*^9, 3.6079945082348785`*^9, 
   3.609472940634768*^9, 3.609472999621142*^9, 3.6094730580264826`*^9, 
   3.6094731062432404`*^9, 3.6094731972814474`*^9, 3.60998291295527*^9, 
   3.609983292081955*^9, 3.609983347877146*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"r_", ",", "p_"}], "]"}], ":=", " ", 
  RowBox[{"c1", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{
           RowBox[{"d", "/", "2"}], ",", 
           FractionBox[
            RowBox[{
             SqrtBox[
              FractionBox["1", "f0"]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"p", "^", "2"}], "]"}]}], "r"]}], "]"}], " "}], 
        SqrtBox["\[Pi]"]], ")"}]}], 
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"d", "/", "2"}], ")"}]}]}]}]], "/", 
    FractionBox[
     RowBox[{"945", " ", "c1", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        SqrtBox[
         SuperscriptBox["p", "2"]]}]]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["L", "16"], " ", 
      SuperscriptBox["p", "6"]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.607843580637828*^9, 3.6078436122786374`*^9}, 
   3.607843688534999*^9, 3.607843773429855*^9, 3.607844759055229*^9, 
   3.607844852935599*^9, 3.607994316720925*^9, {3.6079944842085047`*^9, 
   3.6079945138962026`*^9}, 3.609472947416156*^9, 3.6094730041584015`*^9, 
   3.609473062165719*^9, 3.6094731101034613`*^9, 3.6094732014786873`*^9, 
   3.6099829172375145`*^9, {3.609983083493024*^9, 3.609983091366474*^9}, {
   3.6099833034276037`*^9, 3.609983311811083*^9}, 3.609983352421406*^9}],

Cell[BoxData[
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", ">", "0"}], " ", "&&", 
    RowBox[{"k", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6077829870260715`*^9, 3.607782997159651*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.607754053764183*^9, 3.6077541237401857`*^9}, 
   3.6077543099388356`*^9, {3.6078436043261824`*^9, 3.6078436174059305`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6077540694400797`*^9, 3.607754088261156*^9}, {
   3.6077541201469803`*^9, 3.607754124073205*^9}, 3.607754310261854*^9, {
   3.607754349159079*^9, 3.607754368302174*^9}, {3.6077829742173386`*^9, 
   3.6077830695077887`*^9}, {3.607843600188946*^9, 3.607843618023966*^9}, 
   3.6078436924892254`*^9, 3.6078437763620224`*^9, 3.6078447620313997`*^9, 
   3.607844856035776*^9, 3.607994320940166*^9, {3.6079944906928754`*^9, 
   3.607994517300397*^9}, 3.6094729501653132`*^9, 3.609473006373528*^9, 
   3.6094730639208193`*^9, 3.60947311183456*^9, 3.6094732035298047`*^9, 
   3.6099829194146395`*^9, 3.6099830944156485`*^9, 3.609983315738308*^9, 
   3.609983354311514*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"bterm", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"L", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.607754444618539*^9, 3.607754485250863*^9}, {
   3.607783092472102*^9, 3.607783092984132*^9}, {3.6099829757338605`*^9, 
   3.6099829863244667`*^9}, {3.6099831522679577`*^9, 3.609983152643979*^9}, 
   3.6099833248428288`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"c1", "+", 
      RowBox[{"18", " ", "c6"}]}], ")"}], " ", 
    SuperscriptBox["k", "11"]}], "1786050"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"c1", "+", 
      RowBox[{"36", " ", "c6"}]}], ")"}], " ", 
    SuperscriptBox["k", "10"], " ", "r"}], "357210"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"c1", "+", 
      RowBox[{"39", " ", "c6"}]}], ")"}], " ", 
    SuperscriptBox["k", "8"], " ", 
    SuperscriptBox["r", "3"]}], "59535"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "c1"}], "+", 
      RowBox[{"94", " ", "c6"}]}], ")"}], " ", 
    SuperscriptBox["k", "6"], " ", 
    SuperscriptBox["r", "5"]}], "5670"], "+", 
  RowBox[{
   FractionBox["4", "567"], " ", 
   RowBox[{"(", 
    RowBox[{"c1", "+", 
     RowBox[{"18", " ", "c6"}]}], ")"}], " ", 
   SuperscriptBox["k", "4"], " ", 
   SuperscriptBox["r", "7"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", "c1", " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["r", "9"]}]}]], "Output",
 CellChangeTimes->{
  3.607754480089568*^9, {3.607783044905382*^9, 3.6077831008965845`*^9}, 
   3.6078436468436146`*^9, 3.6078436963314447`*^9, 3.6078438207905636`*^9, 
   3.607844763370476*^9, 3.607844818721642*^9, 3.6078448603220215`*^9, 
   3.6079943690309167`*^9, 3.6079945228187127`*^9, 3.609472953593509*^9, 
   3.609473029148831*^9, 3.609473067719037*^9, 3.6094731579241962`*^9, 
   3.6094732082260733`*^9, 3.6099829431789985`*^9, {3.6099829821492276`*^9, 
   3.609982988298579*^9}, 3.609983110244554*^9, 3.60998315667521*^9, 
   3.6099832528477106`*^9, 3.609983326407918*^9, 3.6099833612289095`*^9}]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 228, 5, 31, "Input"],
Cell[776, 27, 120, 2, 31, "Input"],
Cell[899, 31, 549, 14, 43, "Input"],
Cell[1451, 47, 2722, 55, 31, "Input"],
Cell[4176, 104, 460, 13, 31, "Input"],
Cell[4639, 119, 774, 13, 31, "Input"],
Cell[5416, 134, 2431, 50, 31, "Input"],
Cell[7850, 186, 285, 6, 31, "Input"],
Cell[8138, 194, 58, 1, 31, "Input"],
Cell[8199, 197, 743, 13, 31, "Input"],
Cell[8945, 212, 341, 8, 31, "Input"],
Cell[9289, 222, 223, 5, 31, "Input"],
Cell[9515, 229, 187, 5, 31, "Input"],
Cell[9705, 236, 165, 4, 31, "Input"],
Cell[9873, 242, 173, 4, 31, "Input"],
Cell[10049, 248, 533, 11, 31, "Input"],
Cell[10585, 261, 254, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[10864, 269, 132, 2, 31, "Input"],
Cell[10999, 273, 2459, 68, 223, "Output"]
}, Open  ]],
Cell[13473, 344, 143, 2, 31, "Input"],
Cell[13619, 348, 564, 13, 31, "Input"],
Cell[14186, 363, 498, 12, 31, "Input"],
Cell[14687, 377, 166, 3, 31, "Input"],
Cell[14856, 382, 2451, 61, 92, "Input"],
Cell[17310, 445, 166, 3, 31, "Input"],
Cell[17479, 450, 2249, 58, 112, "Input"],
Cell[19731, 510, 126, 2, 31, "Input"],
Cell[19860, 514, 154, 3, 31, "Input"],
Cell[20017, 519, 1442, 37, 31, "Input"],
Cell[21462, 558, 178, 4, 31, "Input"],
Cell[21643, 564, 1096, 32, 31, "Input"],
Cell[22742, 598, 297, 8, 31, "Input"],
Cell[23042, 608, 220, 5, 31, "Input"],
Cell[23265, 615, 193, 4, 31, "Input"],
Cell[23461, 621, 1192, 32, 31, "Input"],
Cell[24656, 655, 195, 4, 31, "Input"],
Cell[24854, 661, 1539, 38, 52, "Input"],
Cell[26396, 701, 195, 4, 31, "Input"],
Cell[26594, 707, 1477, 37, 52, "Input"],
Cell[28074, 746, 173, 3, 31, "Input"],
Cell[28250, 751, 1482, 37, 52, "Input"],
Cell[29735, 790, 169, 3, 31, "Input"],
Cell[29907, 795, 1161, 31, 31, "Input"],
Cell[31071, 828, 167, 3, 31, "Input"],
Cell[31241, 833, 1203, 32, 31, "Input"],
Cell[32447, 867, 146, 2, 31, "Input"],
Cell[32596, 871, 924, 24, 31, "Input"],
Cell[33523, 897, 229, 5, 31, "Input"],
Cell[33755, 904, 1457, 35, 31, "Input"],
Cell[35215, 941, 227, 5, 31, "Input"],
Cell[35445, 948, 1328, 35, 52, "Input"],
Cell[36776, 985, 166, 3, 31, "Input"],
Cell[36945, 990, 466, 12, 31, "Input"],
Cell[37414, 1004, 352, 7, 31, "Input"],
Cell[37769, 1013, 484, 13, 31, "Input"],
Cell[38256, 1028, 557, 15, 34, "Input"],
Cell[38816, 1045, 1973, 43, 31, "Input"],
Cell[40792, 1090, 656, 13, 31, "Input"],
Cell[41451, 1105, 128, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[41604, 1111, 778, 14, 31, "Input"],
Cell[42385, 1127, 7513, 242, 90, "Output"]
}, Open  ]],
Cell[49913, 1372, 197, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[50135, 1380, 723, 24, 33, "Input"],
Cell[50861, 1406, 990, 19, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51888, 1430, 663, 18, 33, "Input"],
Cell[52554, 1450, 1111, 21, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53702, 1476, 718, 24, 33, "Input"],
Cell[54423, 1502, 818, 13, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55278, 1520, 716, 24, 33, "Input"],
Cell[55997, 1546, 956, 18, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56990, 1569, 503, 16, 33, "Input"],
Cell[57496, 1587, 925, 17, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58458, 1609, 565, 18, 33, "Input"],
Cell[59026, 1629, 846, 13, 31, "Output"]
}, Open  ]],
Cell[59887, 1645, 264, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[60176, 1656, 557, 18, 33, "Input"],
Cell[60736, 1676, 828, 13, 31, "Output"]
}, Open  ]],
Cell[61579, 1692, 610, 19, 53, "Input"],
Cell[CellGroupData[{
Cell[62214, 1715, 423, 11, 33, "Input"],
Cell[62640, 1728, 968, 15, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63645, 1748, 498, 16, 33, "Input"],
Cell[64146, 1766, 821, 13, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65004, 1784, 500, 16, 33, "Input"],
Cell[65507, 1802, 890, 16, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66434, 1823, 496, 16, 33, "Input"],
Cell[66933, 1841, 771, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67741, 1858, 557, 18, 33, "Input"],
Cell[68301, 1878, 780, 12, 31, "Output"]
}, Open  ]],
Cell[69096, 1893, 611, 9, 52, "Input"],
Cell[69710, 1904, 4082, 142, 52, "Input"],
Cell[73795, 2048, 351, 6, 31, "Input"],
Cell[74149, 2056, 231, 6, 31, "Input"],
Cell[74383, 2064, 2124, 56, 115, "Input"],
Cell[CellGroupData[{
Cell[76532, 2124, 498, 12, 31, "Input"],
Cell[77033, 2138, 756, 10, 31, "Output"]
}, Open  ]],
Cell[77804, 2151, 130, 2, 31, "Input"],
Cell[77937, 2155, 4800, 146, 72, "Input"],
Cell[82740, 2303, 224, 5, 31, "Input"],
Cell[82967, 2310, 2875, 89, 52, "Input"],
Cell[85845, 2401, 126, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[85996, 2407, 701, 17, 31, "Input"],
Cell[86700, 2426, 1510, 34, 66, "Output"]
}, Open  ]],
Cell[88225, 2463, 174, 4, 31, "Input"],
Cell[88402, 2469, 981, 18, 72, "Input"],
Cell[89386, 2489, 273, 9, 5, "Text"],
Cell[89662, 2500, 602, 13, 52, "Input"],
Cell[90267, 2515, 169, 3, 31, "Input"],
Cell[90439, 2520, 2356, 79, 52, "Input"],
Cell[92798, 2601, 448, 9, 31, "Input"],
Cell[93249, 2612, 352, 8, 46, "Input"],
Cell[93604, 2622, 415, 10, 46, "Input"],
Cell[94022, 2634, 518, 14, 46, "Input"],
Cell[94543, 2650, 532, 17, 46, "Input"],
Cell[95078, 2669, 244, 6, 31, "Input"],
Cell[95325, 2677, 299, 7, 31, "Input"],
Cell[95627, 2686, 465, 14, 46, "Input"],
Cell[96095, 2702, 289, 9, 46, "Input"],
Cell[96387, 2713, 303, 7, 31, "Input"],
Cell[96693, 2722, 332, 8, 31, "Input"],
Cell[97028, 2732, 299, 7, 31, "Input"],
Cell[97330, 2741, 450, 10, 31, "Input"],
Cell[97783, 2753, 900, 28, 112, "Input"],
Cell[98686, 2783, 119, 2, 31, "Input"],
Cell[98808, 2787, 123, 2, 31, "Input"],
Cell[98934, 2791, 870, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[99829, 2807, 348, 10, 31, "Input"],
Cell[100180, 2819, 722, 18, 79, "Output"]
}, Open  ]],
Cell[100917, 2840, 1607, 45, 115, "Input"],
Cell[102527, 2887, 233, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[102785, 2897, 430, 11, 31, "Input"],
Cell[103218, 2910, 715, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103970, 2925, 567, 14, 31, "Input"],
Cell[104540, 2941, 1757, 48, 49, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

